Architectures of Meaning, A Systematic Corpus Analysis of NLP Systems

This paper proposes a novel statistical corpus analysis framework targeted towards the interpretation of Natural Language Processing (NLP) architectural patterns at scale. The proposed approach combines saturation-based lexicon construction, statistical corpus analysis methods and graph collocations to induce a synthesis representation of NLP architectural patterns from corpora. The framework is validated in the full corpus of Semeval tasks and demonstrated coherent architectural patterns which can be used to answer architectural questions on a data-driven fashion, providing a systematic mechanism to interpret a largely dynamic and exponentially growing field.

==> anc/Lexicon.txt <==
GROUPS	KEYWORD	SIMILAR	KEYWORD and SIMILAR
neural networks	Deep Learning	DL	"Deep Learning; DL"
neural networks	ANN	"Artificial Neural Network; Dynamic Artificial Neural Network"	"ANN; Artificial Neural Network; Dynamic Artificial Neural Network"
neural networks	DNN	"Deep Neural Network; Feedforward Deep Neural Network; FFDNN; DNN"	"DNN; Deep Neural Network; Feedforward Deep Neural Network; FFDNN; DNN"
neural networks	FNN	"Feedforward Network; Feedforward Neural Network; FFNN; Fullyconnected Neural Network; FCNN; feed forward network; Fully connected Neural Network; "	"FNN; Feedforward Network; Feedforward Neural Network; FFNN; Fullyconnected Neural Network; FCNN; feed forward network; Fully connected Neural Network; "
layer	MLP	"multilayer perceptron; multilayer neural network"	"MLP; multilayer perceptron; multilayer neural network"
layer	DAN	"Deep Averaging Network; DAN2"	"DAN; Deep Averaging Network; DAN2"
layer	GNN	"graph neural network; GN; graph network; graph convolutional network; GCN; ConvGNN; GAE; Graph Autoencoder; Recurrent graph neural networks; RecGNN"	"GNN; graph neural network; GN; graph network; graph convolutional network; GCN; ConvGNN; GAE; Graph Autoencoder; Recurrent graph neural networks; RecGNN"
layer	Autoencoder	"AE; encoder-decoder; encoder-decoder network"	"Autoencoder; AE; encoder-decoder; encoder-decoder network"
layer	encoder		encoder
layer	decoder		decoder
layer	denoising autoencoder	DAE	"denoising autoencoder; DAE"
layer	CNN	"Convolutional Neural Network; ConvNet; Dynamic CNN; DCNN; CNN-LSTM; cnn-based; cnn network; cnn encoding layer; convolution; convolution layer; convolution neural network"	"CNN; Convolutional Neural Network; ConvNet; Dynamic CNN; DCNN; CNN-LSTM; cnn-based; cnn network; cnn encoding layer; convolution; convolution layer; convolution neural network"
layer	RNN	"Recurrent Neural Network; gated recurrent neural network; GRNN; recurrent neural nets; recurrent neural network; recurrent layer; recurrent network"	"RNN; Recurrent Neural Network; gated recurrent neural network; GRNN; recurrent neural nets; recurrent neural network; recurrent layer; recurrent network"
layer	BiRNN	"Bidirectional RNN; Bidirectional RNN; bi-direction rnn; bi-directional rnn; bidirectional hidden recurrent component"	"BiRNN; Bidirectional RNN; Bidirectional RNN; bi-direction rnn; bi-directional rnn; bidirectional hidden recurrent component"
layer	FRNN	Feedforward Recurrent Neural Network	"FRNN; Feedforward Recurrent Neural Network"
layer	DRNN	Diagonal Recurrent Neural Networks	"DRNN; Diagonal Recurrent Neural Networks"
layer	LSTM	"Long short-term memory; Long ShortTerm Memory; Tree-structured LSTM; TD-LSTM; TC-LSTM; long shortterm memory; lstm; long short term memory; long short-term memory; long short-term memory network"	"LSTM; Long short-term memory; Long ShortTerm Memory; Tree-structured LSTM; TD-LSTM; TC-LSTM; long shortterm memory; lstm; long short term memory; long short-term memory; long short-term memory network"
layer	GRU	"Gated Recurrent Unit; BiGRU; bi-directional gru; bi-directional gated recurrent unit; bidirectional gated recurrent unit; bidirectional gru layer; bidirectional gru-based layer; bidirectional-gru; b-gru; gated recurrent unit; gru; gated-recurrentunits; gru layer; gru units; gru-based network;"	"GRU; Gated Recurrent Unit; BiGRU; bi-directional gru; bi-directional gated recurrent unit; bidirectional gated recurrent unit; bidirectional gru layer; bidirectional gru-based layer; bidirectional-gru; b-gru; gated recurrent unit; gru; gated-recurrentunits; gru layer; gru units; gru-based network;"
layer	BiLSTM	"Bidirectional LSTM; BiLSTM; BLSTM; multiBiLSTM; bi-directional longshort term memory network; bi-directional lstm layer; bidirectional long short term memory; bilstm; b-lstm; blstm; bidirectional lstm; bidirectional-lstm; bilstm; b-lstm"	"BiLSTM; Bidirectional LSTM; BiLSTM; BLSTM; multiBiLSTM; bi-directional longshort term memory network; bi-directional lstm layer; bidirectional long short term memory; bilstm; b-lstm; blstm; bidirectional lstm; bidirectional-lstm; bilstm; b-lstm"
layer	BDLSTM	Deep Bidirectional LSTM	"BDLSTM; Deep Bidirectional LSTM"
layer	CLSTM	Contextual LSTM	"CLSTM; Contextual LSTM"
layer	RecNN	"Recursive Neural Network; RAE; MV-RNN; RNTN; TG-RNN; TE-RNN; AdaRNN"	"RecNN; Recursive Neural Network; RAE; MV-RNN; RNTN; TG-RNN; TE-RNN; AdaRNN"
layer	NTM	Neural Turing Machine	"NTM; Neural Turing Machine"
layer	Memory-based Neural Network	MemNN	"Memory-based Neural Network; MemNN"
layer	Auto-Regressive Network	"fully-visible Bayes network; FVBN"	"Auto-Regressive Network; fully-visible Bayes network; FVBN"
layer	attention layer	"attention mechanism; attention model; attention-based; self-attention layer; self-attention mechanism; selfattention module"	"attention layer; attention mechanism; attention model; attention-based; self-attention layer; self-attention mechanism; selfattention module"
layer	embedding layer		"embedding layer; "
layer	comparison layer		"comparison layer; "
layer	pooling	"max-pooling layer; max-pooling layers; maximum pooling; max pooling layer"	"pooling; max-pooling layer; max-pooling layers; maximum pooling; max pooling layer"
layer	dynamic pooling	global maxpooling layer	"dynamic pooling; global maxpooling layer"
layer	fully connected layer	"fully-connected; fully-connected feed-forward layer; fully-connected hidden layer; fully-connected layer;"	"fully connected layer; fully-connected; fully-connected feed-forward layer; fully-connected hidden layer; fully-connected layer;"
layer	dense layer		"dense layer; "
layer	dense concatenative layer		"dense concatenative layer; "
layer	layer normalization		"layer normalization; "
layer	linear perceptron		"linear perceptron; "
layer	pre-activation layer		"pre-activation layer; "
layer	softmax		"softmax; "
architecture	transformer		"transformer; "
architecture	ESN	Echo State Network	"ESN; Echo State Network"
architecture	Liquid State Machine	LSM	"Liquid State Machine; LSM"
general ML	classification	"ordinal classification; ordinal logistic classification; classifier; sequence classifier; statistical classifier"	"classification; ordinal classification; ordinal logistic classification; classifier; sequence classifier; statistical classifier"
general ML	logistic regression	"LR; logistic regressor"	"logistic regression; LR; logistic regressor"
general ML	linear regression	"log-linear regression model; log-bilinear regression model; regression model; ridge regression model"	"linear regression; log-linear regression model; log-bilinear regression model; regression model; ridge regression model"
general ML	linear classifier		"linear classifier; "
general ML	rule based		"rule based; "
general ML	Bayes classifier	"Naive Bayes; Naive Bayes classifier; BayesNet; GaussianNB; multinomial naive bayes; complement naïve bayes classifier; naive bayes classifier; naivebayes; naivebayesmultinomial"	"Bayes classifier; Naive Bayes; Naive Bayes classifier; BayesNet; GaussianNB; multinomial naive bayes; complement naïve bayes classifier; naive bayes classifier; naivebayes; naivebayesmultinomial"
general ML	GBM	"Gradient Boosting Machine; Gradient Boosting Regression Tree Method; Gradient Boosted Decision; Gradient Boosted Decision Tree; GBDT; Gradient Boosting; Boosting Regressor; GBR; Gradient Boosted Trees; GBT; Gradient Tree Boosting; GDB; Multiple Additive Regression Trees; MART; gradient boosting; tree-based supervised machine learning approach; gradient boosting classifier; gradient boosting regression tree; gradient boosting regression tree method; gradient boosting regressor; gradient boosting trees"	"GBM; Gradient Boosting Machine; Gradient Boosting Regression Tree Method; Gradient Boosted Decision; Gradient Boosted Decision Tree; GBDT; Gradient Boosting; Boosting Regressor; GBR; Gradient Boosted Trees; GBT; Gradient Tree Boosting; GDB; Multiple Additive Regression Trees; MART; gradient boosting; tree-based supervised machine learning approach; gradient boosting classifier; gradient boosting regression tree; gradient boosting regression tree method; gradient boosting regressor; gradient boosting trees"
general ML	class-based language models		"class-based language models; "
general ML	SVM	"Support Vector Machine; Support Vector Regression; SVR; Support Vector Classification; SVC; LinearSVC; Linear Support Vector Classifier; LSVC; Sublinear Support Vector Classification; SSVC; linear svm; support vector machine; support vector regression; svr; svm classifier; svm regression model"	"SVM; Support Vector Machine; Support Vector Regression; SVR; Support Vector Classification; SVC; LinearSVC; Linear Support Vector Classifier; LSVC; Sublinear Support Vector Classification; SSVC; linear svm; support vector machine; support vector regression; svr; svm classifier; svm regression model"
general ML	decision tree	"decision tree classifier; DT; tree learner"	"decision tree; decision tree classifier; DT; tree learner"
general ML	EBM	"Energy-Based Model; Boltzmann machine"	"EBM; Energy-Based Model; Boltzmann machine"
general ML	fuzzy clustering		"fuzzy clustering; "
general ML	RF	"Random Forest; Random Forest Classifier"	"RF; Random Forest; Random Forest Classifier"
general ML	ensemble model		"ensemble model; "
general ML	clustering	cluster	"clustering; cluster"
general ML	Brown	"brown clustering; brown clusters"	"Brown; brown clustering; brown clusters"
general ML	k-means	kmeans	"k-means; kmeans"
general ML	KNN	"k-nn classifier; nearest neighbor; knearest neighbor; k nearest neighbor; k-nn"	"KNN; k-nn classifier; nearest neighbor; knearest neighbor; k nearest neighbor; k-nn"
general ML	manifold model		"manifold model; "
general ML	mixture density networks		"mixture density networks; "
general ML	Markov Network	"Markov Model; Markov Logic Network; MLN; mrf; markov random field"	"Markov Network; Markov Model; Markov Logic Network; MLN; mrf; markov random field"
general ML	Bayesian Network	"BN; inference network model"	"Bayesian Network; BN; inference network model"
general ML	Probabilistic Programming		"Probabilistic Programming; "
general ML	Causal model		"Causal model; "
general ML	do-calculus		"do-calculus; "
general ML	boosting algorithm	"boosted tree ensemble; boosting algorithm"	"boosting algorithm; boosted tree ensemble; boosting algorithm"
feature extraction	tokenization	"tokenisation; tokenization; tokenize; tokenized; tokenizer; tokens; word tokens"	"tokenization; tokenisation; tokenization; tokenize; tokenized; tokenizer; tokens; word tokens"
feature extraction	stopword removal	"stopwords are removed; stop word removal; stop words; stop words removal; stop-word removal; stop-words removal; stop-words removing; stopword; cleaned from stopwords"	"stopword removal; stopwords are removed; stop word removal; stop words; stop words removal; stop-word removal; stop-words removal; stop-words removing; stopword; cleaned from stopwords"
feature extraction	steeming	"stemmed; stemmer; stemming; word stemmer; word stems"	"steeming; stemmed; stemmer; stemming; word stemmer; word stems"
feature extraction	lemmatization	"lemma; lemmas; lemmatisation; lemmatised; lemmatization; lemmatize; lemmatized; lemmatizer; word lemmatization"	"lemmatization; lemma; lemmas; lemmatisation; lemmatised; lemmatization; lemmatize; lemmatized; lemmatizer; word lemmatization"
feature extraction	POS tagging	"part of speech tagging; part of speech; pos; part-of-speech; parts of speech; pos-tagged; pos-tagger; pos-taggers; pos-tags"	"POS tagging; part of speech tagging; part of speech; pos; part-of-speech; parts of speech; pos-tagged; pos-tagger; pos-taggers; pos-tags"
feature extraction	NER	"named entity recognition; name entities recognizers; named entity; named entity recognition; named entity recognition; ner; named entity recognizer; named entity recognizing; named entity tags; named-entity category; ner classification"	"NER; named entity recognition; name entities recognizers; named entity; named entity recognition; named entity recognition; ner; named entity recognizer; named entity recognizing; named entity tags; named-entity category; ner classification"
feature extraction	SRL	Semantic Role Labeling	"SRL; Semantic Role Labeling"
feature extraction	CBOW	Continuous Bag-of-Words	"CBOW; Continuous Bag-of-Words"
feature extraction	BoW	"bag-ofwords; bag-of-words; bag of words; bow; bag-of-word; bag-of-words; bagofwords; bags of lemmatised words; bags of stemmed words; bags of lemmatised/stemmed words;bags of words;"	"BoW; bag-ofwords; bag-of-words; bag of words; bow; bag-of-word; bag-of-words; bagofwords; bags of lemmatised words; bags of stemmed words; bags of lemmatised/stemmed words;bags of words;"
feature extraction	BoC	bag-of-characters	"BoC; bag-of-characters"
feature extraction	skipgram	"skip-gram; SG; skip gram"	"skipgram; skip-gram; SG; skip gram"
feature extraction	attention model	"CNNbased Attention model; AttentionBiLSTM; AttentionLSTM; Feed Forward Attention; FFA"	"attention model; CNNbased Attention model; AttentionBiLSTM; AttentionLSTM; Feed Forward Attention; FFA"
feature extraction	Word Embeddings	"Word Embeddings Model; SSWE; BSWE; embedding; context vectors; deep contextualized word representations; embedding matrices; embedding vector; embeddings; name embedding; phonetic embedding; pre-trained embeddings; semantic word embeddings; sense embeddings; sentence embeddings; term embedding; term embeddings; token embeddings; vector space embeddings; word embedding; word embeddings; dense vector space"	"Word Embeddings; Word Embeddings Model; SSWE; BSWE; embedding; context vectors; deep contextualized word representations; embedding matrices; embedding vector; embeddings; name embedding; phonetic embedding; pre-trained embeddings; semantic word embeddings; sense embeddings; sentence embeddings; term embedding; term embeddings; token embeddings; vector space embeddings; word embedding; word embeddings; dense vector space"
feature extraction	bag of n-grams		"bag of n-grams; "
feature extraction	bagofdependencies	bod	"bagofdependencies; bod"
feature extraction	bagofpostag	bop	"bagofpostag; bop"
feature extraction	n-grams	"4-gram; bi-grams; bigram; bigrams; n-grams; ngram; ngrams; trigram; tri gram; unigram; unigrams; word n-grams; word ngram;"	"n-grams; 4-gram; bi-grams; bigram; bigrams; n-grams; ngram; ngrams; trigram; tri gram; unigram; unigrams; word n-grams; word ngram;"
feature extraction	character n-grams	"character k-grams; character ngram; n-gram terms; n-gram probabilities"	"character n-grams; character k-grams; character ngram; n-gram terms; n-gram probabilities"
feature extraction	character embedding	character embeddings	"character embedding; character embeddings"
feature extraction	deleted punctuation	"remove punctuation; removed punctuation; delete punctuation"	"deleted punctuation; remove punctuation; removed punctuation; delete punctuation"
feature extraction	dependency parsing	"dependency features; dependency graphs; dependency parser; dependency relations; dependency syntax tree; dependency trees"	"dependency parsing; dependency features; dependency graphs; dependency parser; dependency relations; dependency syntax tree; dependency trees"
feature extraction	diacritization		"diacritization; "
feature extraction	feature hashing		"feature hashing; "
feature extraction	graph building module		"graph building module; "
feature extraction	heuristic		"heuristic; "
feature extraction	lower case	"lower-case; lowercase; lowercase all words; lowercased; lowercasing"	"lower case; lower-case; lowercase; lowercase all words; lowercased; lowercasing"
feature extraction	lexical features	"lexical semantic similarity features; lexical semantics vectors; lexicon; lexicon feature; lexicon features"	"lexical features; lexical semantic similarity features; lexical semantics vectors; lexicon; lexicon feature; lexicon features"
feature extraction	linguistic features		"linguistic features; "
feature extraction	semantic features	"semantic interpretation graph; semantic role label; srl; semantic similarity; semantic textual similarity; semantic role labeling"	"semantic features; semantic interpretation graph; semantic role label; srl; semantic similarity; semantic textual similarity; semantic role labeling"
feature extraction	syntactic features	"syntactic similarity; syntactic parse tree; syntactic dependencies; syntactic chunks"	"syntactic features; syntactic similarity; syntactic parse tree; syntactic dependencies; syntactic chunks"
feature extraction	discourse relations	"discourse representation structures; drs; discourse tree; drs parser boxer"	"discourse relations; discourse representation structures; drs; discourse tree; drs parser boxer"
feature extraction	word clusters	wc	"word clusters; wc"
feature extraction	disambiguation	"wsd; word sense disambiguation"	"disambiguation; wsd; word sense disambiguation"
feature extraction	alignment	"aligned chunks; aligned similarity; chunk; chunk alignment; chunk labels"	"alignment; aligned chunks; aligned similarity; chunk; chunk alignment; chunk labels"
feature extraction	bagging	bagging regressor	"bagging; bagging regressor"
feature extraction	constituency parser	"g-parser; graph-based parser"	"constituency parser; g-parser; graph-based parser"
feature enhancement	PMI	"point-wise mutual information; pointwise mutual information"	"PMI; point-wise mutual information; pointwise mutual information"
feature enhancement	chi-square	"chi2; chi-squared"	"chi-square; chi2; chi-squared"
feature enhancement	LSI	"Latent Semantic Indexing; Latent Semantic Analysis; LSA"	"LSI; Latent Semantic Indexing; Latent Semantic Analysis; LSA"
feature enhancement	PCA	"Principal Component Analysis; Singular Value Decomposition; SVD"	"PCA; Principal Component Analysis; Singular Value Decomposition; SVD"
feature enhancement	HMM	"Hidden Markov Model; HMM-LDA"	"HMM; Hidden Markov Model; HMM-LDA"
feature enhancement	LDA	Latent Dirichlet Allocation	"LDA; Latent Dirichlet Allocation"
feature enhancement	EWGA	Entropy Weighted Genetic Algorithm	"EWGA; Entropy Weighted Genetic Algorithm"
feature enhancement	IG	information gain	"IG; information gain"
feature enhancement	normalization	"non-linear normalization; normalised; normalized; normalizing; word normalization"	"normalization; non-linear normalization; normalised; normalized; normalizing; word normalization"
feature enhancement	feature selection		"feature selection; "
feature enhancement	genetic algorithm		"genetic algorithm; "
pre-trained embeddings	w2v	"word2vec; wordvec"	"w2v; word2vec; wordvec"
pre-trained embeddings	BERT		"BERT; "
pre-trained embeddings	SciBERT		"SciBERT; "
pre-trained embeddings	BioBERT		"BioBERT; "
pre-trained embeddings	GloVe	Global Vector	"GloVe; Global Vector"
pre-trained embeddings	ELMo		"ELMo; "
pre-trained embeddings	MUSE		"MUSE; "
pre-trained embeddings	fastText		"fastText; "
reinforcement learning	Q-Learning		"Q-Learning; "
reinforcement learning	Reinforcement Learning		"Reinforcement Learning; "
reinforcement learning	armed bandits		"armed bandits; "
reinforcement learning	Deep Q-Learning		"Deep Q-Learning; "
frameworks	Tensorflow		"Tensorflow; "
frameworks	NLTK		"NLTK; "
frameworks	OpenAI		"OpenAI; "
frameworks	AllenNLP		"AllenNLP; "
frameworks	CoreNLP		"CoreNLP; "
frameworks	Stanford Parser		"Stanford Parser; "
frameworks	PyTorch		"PyTorch; "
frameworks	Caffe		"Caffe; "
frameworks	scikit-learn	sklearn	"scikit-learn; sklearn; "
frameworks	Numpy		"Numpy; "
search	Depth-first Search	DFS	"Depth-first Search; DFS"
search	Breadth-first Search	BFS	"Breadth-first Search; BFS"
search	Bidirection-search	Bidirectional search	"Bidirection-search; Bidirectional search"
other	Maximum Entropy	"Maximum Entropy Classifier; MaxEnt Classifier; maxent; maximum entropy model"	"Maximum Entropy; Maximum Entropy Classifier; MaxEnt Classifier; maxent; maximum entropy model"
other	CRF	"Conditional Random Fields; conditional random field; conditional random fields; crf classifier; crf tagger"	"CRF; Conditional Random Fields; conditional random field; conditional random fields; crf classifier; crf tagger"
other	HAL	Hyperspace Analogue to Language	"HAL; Hyperspace Analogue to Language"
other	DBA	Dictionary Based Approach	"DBA; Dictionary Based Approach"
other	logic based model	"logical model; logical rules"	"logic based model; logical model; logical rules"
other	IDF	Inverse Document Frequency	"IDF; Inverse Document Frequency"
other	SNoW	Sparse Network of Winnows	"SNoW; Sparse Network of Winnows"
other	term frequency	tf	"term frequency; tf"
other	word2phrase		"word2phrase; "
other	wordnik		"wordnik; "
other	xg boost		"xg boost; xg boost"
other	adaboost	"adaboost; adaboosting"	"adaboost; adaboost regressor; adaboosting"
other	adam	adam optimizer	"adam; adam optimizer"

